Tuned Hybrid Non-Uniform Subdivision Surfaces with Optimal Convergence Rates

This paper presents an enhanced version of our previous work, hybrid non-uniform subdivision surfaces [19], to achieve optimal convergence rates in isogeometric analysis. We introduce a parameter $\lambda$ ($\frac{1}{4}<\lambda<1$) to control the rate of shrinkage of irregular regions, so the method is called tuned hybrid non-uniform subdivision (tHNUS). Our previous work corresponds to the case when $\lambda=\frac{1}{2}$. While introducing $\lambda$ in hybrid subdivision significantly complicates the theoretical proof of $G^1$ continuity around extraordinary vertices, reducing $\lambda$ can recover the optimal convergence rates when tuned hybrid subdivision functions are used as a basis in isogeometric analysis. From the geometric point of view, the tHNUS retains comparable shape quality as [19] under non-uniform parameterization. Its basis functions are refinable and the geometric mapping stays invariant during refinement. Moreover, we prove that a tuned hybrid subdivision surface is globally $G^1$-continuous. From the analysis point of view, tHNUS basis functions form a non-negative partition of unity, are globally linearly independent, and their spline spaces are nested. We numerically demonstrate that tHNUS basis functions can achieve optimal convergence rates for the Poisson's problem with non-uniform parameterization around extraordinary vertices.

==> mathematical/hybrid_subd.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22942,        690]
NotebookOptionsPosition[     22697,        677]
NotebookOutlinePosition[     23041,        692]
CellTagsIndexPosition[     22998,        689]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"clear", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1", " ", "=", " ", 
   RowBox[{"2", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "la"}], ")"}], "/", "la"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2", " ", "=", " ", 
   RowBox[{"6", "*", 
    RowBox[{"(", 
     RowBox[{"2", "-", "la"}], ")"}], "*", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "la"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", "*", "la"}], "-", "1"}], ")"}]}], "/", "la"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3", "=", 
   RowBox[{"2", "*", 
    RowBox[{"(", 
     RowBox[{"2", "-", "la"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", "la"}], ")"}], "*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "la"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "la"}], "-", "1"}], ")"}]}], "/", "la"}], "/", 
     "la"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2", "=", 
   RowBox[{"6", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", "la"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", "*", "la"}], "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "*", "la"}]}], ")"}], "*", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"2", "*", "la"}]}], ")"}], "/", "la"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", "*", "la"}], "-", "1"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", " ", "=", " ", 
   RowBox[{"p", " ", "+", " ", 
    RowBox[{"a1", "*", "v"}]}]}], ";", 
  RowBox[{"p2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "b2"}], ")"}], "*", "p"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a1", "+", "a2", "-", "b2"}], ")"}], " ", "*", " ", "v"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "b2", "+", "b3"}], ")"}], "*", "p"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a1", "+", "a2", "+", "a3", "-", "b2", "-", "b3"}], ")"}], " ", 
     "*", " ", "v"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", "  ", "=", 
   RowBox[{"p", " ", "+", " ", 
    RowBox[{"a1", "*", "w"}]}]}], ";", 
  RowBox[{"p5", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "b2"}], ")"}], "*", "p"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a1", "+", "a2", "-", "b2"}], ")"}], " ", "*", " ", "w"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p6", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "b2", "+", "b3"}], ")"}], "*", "p"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a1", "+", "a2", "+", "a3", "-", "b2", "-", "b3"}], ")"}], " ", 
     "*", " ", "w"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "*", "la"}], "\[Equal]", " ", 
       RowBox[{
        RowBox[{"a", "*", "la", "*", 
         RowBox[{"la", "/", "4"}]}], " ", "+", " ", 
        RowBox[{"p1", " ", "*", " ", "la", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", "la"}], ")"}], "/", "4"}]}], " ", "+", " ", 
        RowBox[{"p4", " ", "*", " ", "la", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", "la"}], ")"}], "/", "4"}]}], " ", "+", " ", 
        RowBox[{"p", " ", "*", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "la"}], ")"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", "la"}], ")"}], "/", "4"}]}]}]}], "&&", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", " ", "-", " ", "a"}], ")"}], "*", "la"}], "\[Equal]", 
       " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"a", "+", " ", 
           RowBox[{"p1", "*", "3"}]}], ")"}], "/", "8"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1", "*", "3"}], " ", "+", " ", 
           RowBox[{"p2", "*", "3"}], " ", "+", " ", "a", " ", "+", " ", "b"}],
           ")"}], "/", "32"}], " ", "-", " ", 
        RowBox[{"a", "*", "la", "*", 
         RowBox[{"3", "/", "4"}]}]}]}], " ", "&&", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", " ", "-", " ", "a"}], ")"}], "*", "la"}], " ", 
       "\[Equal]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"a", "+", " ", 
           RowBox[{"p4", "*", "3"}]}], ")"}], "/", "8"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p4", "*", "3"}], " ", "+", " ", 
           RowBox[{"p5", "*", "3"}], " ", "+", " ", "a", " ", "+", " ", "d"}],
           ")"}], "/", "32"}], " ", "-", " ", 
        RowBox[{"a", "*", "la", "*", 
         RowBox[{"3", "/", "4"}]}]}]}], " ", "&&", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", " ", "-", " ", "b"}], ")"}], "*", "la"}], " ", 
       "\[Equal]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1", "*", "3"}], " ", "+", " ", 
           RowBox[{"p2", "*", "3"}], " ", "+", " ", "a", " ", "+", " ", "b"}],
           ")"}], "*", 
         RowBox[{"3", "/", "32"}]}], " ", "-", " ", 
        RowBox[{"a", "*", 
         RowBox[{"la", "/", "4"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"a", "+", " ", 
           RowBox[{"p1", "*", "3"}]}], ")"}], "/", "8"}]}]}], " ", "&&", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"g", " ", "-", " ", "d"}], ")"}], "*", "la"}], " ", 
       "\[Equal]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p4", "*", "3"}], " ", "+", " ", 
           RowBox[{"p5", "*", "3"}], " ", "+", " ", "a", " ", "+", "d"}], 
          ")"}], "*", 
         RowBox[{"3", "/", "32"}]}], " ", "-", " ", 
        RowBox[{"a", "*", 
         RowBox[{"la", "/", "4"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"a", "+", " ", 
           RowBox[{"p4", "*", "3"}]}], ")"}], "/", "8"}]}]}], " ", "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"e", " ", "-", " ", "a"}], ")"}], "*", "la"}], " ", 
       "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1", "*", "30"}], " ", "+", " ", 
           RowBox[{"p2", " ", "*", " ", "6"}], " ", "+", " ", 
           RowBox[{"p4", " ", "*", " ", "30"}], " ", "+", " ", 
           RowBox[{"a", " ", "*", " ", "120"}], " ", "+", " ", 
           RowBox[{"b", " ", "*", " ", "22"}], " ", "+", " ", 
           RowBox[{"p5", " ", "*", " ", "6"}], " ", "+", " ", 
           RowBox[{"d", " ", "*", " ", "22"}], " ", "+", " ", 
           RowBox[{"e", " ", "*", " ", "4"}]}], ")"}], "/", "256"}], " ", "-",
         " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "*", "la", "*", "la"}], " ", "+", " ", 
           RowBox[{"p1", " ", "*", " ", "la", "*", 
            RowBox[{"(", 
             RowBox[{"2", "-", "la"}], ")"}]}], " ", "+", " ", 
           RowBox[{"p4", " ", "*", " ", "la", "*", 
            RowBox[{"(", 
             RowBox[{"2", "-", "la"}], ")"}]}], " ", "+", " ", 
           RowBox[{"p", " ", "*", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", "la"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"2", "-", "la"}], ")"}]}]}], ")"}], "*", 
         RowBox[{"15", "/", "64"}]}]}]}], " ", "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f", " ", "-", " ", "c"}], ")"}], "*", "la"}], " ", 
       "\[Equal]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", " ", "+", " ", "b"}], ")"}], "/", "4"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "a", " ", "+", " ", "b", " ", "+", " ", "d", " ", "+", " ", "e"}], 
          ")"}], "/", "16"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1", " ", "*", " ", "3"}], " ", "+", " ", 
           RowBox[{"p2", " ", "*", " ", "3"}], " ", "+", " ", "a", " ", "+", 
           " ", "b"}], ")"}], "*", 
         RowBox[{"3", "/", "32"}]}]}]}], " ", "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h", " ", "-", " ", "g"}], ")"}], "*", "la"}], " ", 
       "\[Equal]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", " ", "+", " ", "d"}], ")"}], "/", "4"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "a", " ", "+", " ", "b", " ", "+", " ", "d", " ", "+", " ", "e"}], 
          ")"}], "/", "16"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p4", " ", "*", " ", "3"}], " ", "+", " ", 
           RowBox[{"p5", " ", "*", " ", "3"}], " ", "+", " ", "a", " ", "+", 
           " ", "d"}], ")"}], "*", 
         RowBox[{"3", "/", "32"}]}]}]}], "&&", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", " ", "-", " ", "f"}], ")"}], "*", "la"}], "==", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "a", " ", "+", " ", "b", " ", "+", " ", "d", " ", "+", " ", "e"}], 
          ")"}], "*", 
         RowBox[{"3", "/", "16"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", " ", "+", " ", "b"}], ")"}], "/", "4"}], " ", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p1", " ", "*", " ", "3"}], " ", "+", " ", 
           RowBox[{"p2", " ", "*", " ", "3"}], " ", "+", " ", "a", " ", "+", 
           " ", "b"}], ")"}], "/", "32"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "a", ",", " ", "b", ",", " ", "c", ",", " ", "d", ",", " ", "e", ",", 
       " ", "f", ",", " ", "g", ",", " ", "h", ",", " ", "k"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"T", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], ";", 
  RowBox[{"b", "=", 
   RowBox[{"T", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}]}], ";", 
  RowBox[{"c", "=", 
   RowBox[{"T", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "3", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"T", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "4", ",", "2"}], "]"}], "]"}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{"T", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "5", ",", "2"}], "]"}], "]"}]}], ";", 
  RowBox[{"f", "=", 
   RowBox[{"T", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "6", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"T", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "7", ",", "2"}], "]"}], "]"}]}], ";", 
  RowBox[{"h", "=", 
   RowBox[{"T", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "8", ",", "2"}], "]"}], "]"}]}], ";", 
  RowBox[{"k", "=", 
   RowBox[{"T", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "9", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b11", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", "*", " ", "4"}], " ", "+", " ", 
      RowBox[{"b", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"d", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"e", "  ", "*", " ", "1"}]}], " ", ")"}], "/", "9"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b21", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"b", " ", "*", " ", "4"}], " ", "+", " ", 
      RowBox[{"d", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"e", "  ", "*", " ", "2"}]}], " ", ")"}], "/", "9"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b12", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"b", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"d", " ", "*", " ", "4"}], " ", "+", " ", 
      RowBox[{"e", "  ", "*", " ", "2"}]}], " ", ")"}], "/", "9"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b22", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"b", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"d", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"e", "  ", "*", " ", "4"}]}], " ", ")"}], "/", "9"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b00", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "p", " ", "+", " ", "p1", " ", "+", " ", "p4", "  ", "+", " ", "a"}], 
     " ", ")"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b10", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p1", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"p2", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"a", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"b", " ", "*", " ", "1"}]}], ")"}], "/", "6"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b20", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p1", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"p2", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"a", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"b", " ", "*", " ", "2"}]}], ")"}], "/", "6"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b30", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p2", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"p3", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"b", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"c", " ", "*", " ", "1"}]}], ")"}], "/", "6"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b01", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p4", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"p5", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"a", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"d", " ", "*", " ", "1"}]}], ")"}], "/", "6"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b02", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p4", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"p5", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"a", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"d", " ", "*", " ", "2"}]}], ")"}], "/", "6"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b03", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p5", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"p6", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"d", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"g", " ", "*", " ", "1"}]}], ")"}], "/", "6"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b31", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", "*", " ", "4"}], " ", "+", " ", 
      RowBox[{"c", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"e", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"f", "  ", "*", " ", "1"}]}], " ", ")"}], "/", "9"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b32", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"c", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"e", " ", "*", " ", "4"}], " ", "+", " ", 
      RowBox[{"f", "  ", "*", " ", "2"}]}], " ", ")"}], "/", "9"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b33", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e", "*", " ", "4"}], " ", "+", " ", 
      RowBox[{"f", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"h", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"k", "  ", "*", " ", "1"}]}], " ", ")"}], "/", "9"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b13", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "*", " ", "4"}], " ", "+", " ", 
      RowBox[{"e", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"g", " ", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"h", "  ", "*", " ", "1"}]}], " ", ")"}], "/", "9"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b23", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "*", " ", "2"}], " ", "+", " ", 
      RowBox[{"e", " ", "*", " ", "4"}], " ", "+", " ", 
      RowBox[{"g", " ", "*", " ", "1"}], " ", "+", " ", 
      RowBox[{"h", "  ", "*", " ", "2"}]}], " ", ")"}], "/", "9"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b00", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "b00", " ", "+", " ", "b10", " ", "+", " ", "b01", " ", "+", " ", 
      "b11"}], ")"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b30", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "b30", " ", "+", " ", "b20", " ", "+", " ", "b21", " ", "+", " ", 
      "b31"}], ")"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b03", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "b03", " ", "+", " ", "b13", " ", "+", " ", "b02", " ", "+", " ", 
      "b12"}], ")"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b33", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "b33", " ", "+", " ", "b32", " ", "+", " ", "b23", " ", "+", " ", 
      "b22"}], ")"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b10", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b11", " ", "+", " ", "b10"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b20", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b21", " ", "+", " ", "b20"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b13", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b12", " ", "+", " ", "b13"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b23", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b22", " ", "+", " ", "b23"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b01", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b11", " ", "+", " ", "b01"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b02", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b12", " ", "+", " ", "b02"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b31", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b31", " ", "+", " ", "b21"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b32", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b32", " ", "+", " ", "b22"}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b00", ",", "b10", ",", " ", "b20", ",", " ", "b30"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"b01", ",", "b11", ",", " ", "b21", ",", " ", "b31"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"b02", ",", "b12", ",", " ", "b22", ",", " ", "b32"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"b03", ",", "b13", ",", " ", "b23", ",", " ", "b33"}], "}"}]}],
      "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "v", ",", "w"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b01", "-", "b00"}], ",", 
        RowBox[{"b11", "-", "b10"}], ",", " ", 
        RowBox[{"b21", "-", "b20"}], ",", " ", 
        RowBox[{"b31", "-", "b30"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b02", "-", "b01"}], ",", 
        RowBox[{"b12", "-", "b11"}], ",", " ", 
        RowBox[{"b22", "-", "b21"}], ",", " ", 
        RowBox[{"b32", "-", "b31"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b03", "-", "b02"}], ",", 
        RowBox[{"b13", "-", "b12"}], ",", " ", 
        RowBox[{"b23", "-", "b22"}], ",", " ", 
        RowBox[{"b33", "-", "b32"}]}], "}"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "v", ",", "w"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b10", "-", "b00"}], ",", 
        RowBox[{"b20", "-", "b10"}], ",", 
        RowBox[{"b30", "-", "b20"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b11", "-", "b01"}], ",", 
        RowBox[{"b21", "-", "b11"}], ",", 
        RowBox[{"b31", "-", "b21"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b12", "-", "b02"}], ",", 
        RowBox[{"b22", "-", "b12"}], ",", 
        RowBox[{"b32", "-", "b22"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b13", "-", "b03"}], ",", 
        RowBox[{"b23", "-", "b13"}], ",", 
        RowBox[{"b33", "-", "b23"}]}], "}"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "v", ",", "w"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7941287347352085`*^9, 3.7941287692181807`*^9}}]
},
WindowSize->{1424, 818},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 22135, 655, 1052, "Input"]
}
]
*)

(* End of internal cache information *)

